The Bayesian Infinitesimal Jackknife for Variance

The frequentist variability of Bayesian posterior expectations can provide meaningful measures of uncertainty even when models are misspecified. Classical methods to asymptotically approximate the frequentist covariance of Bayesian estimators such as the Laplace approximation and the nonparametric bootstrap can be practically inconvenient, since the Laplace approximation may require an intractable integral to compute the marginal log posterior, and the bootstrap requires computing the posterior for many different bootstrap datasets. We develop and explore the infinitesimal jackknife (IJ), an alternative method for computing asymptotic frequentist covariance of smooth functionals of exchangeable data, which is based on the "influence function" of robust statistics. We show that the influence function for posterior expectations has the form of a simple posterior covariance, and that the IJ covariance estimate is, in turn, easily computed from a single set of posterior samples. Under conditions similar to those required for a Bayesian central limit theorem to apply, we prove that the corresponding IJ covariance estimate is asymptotically equivalent to the Laplace approximation and the bootstrap. In the presence of nuisance parameters that may not obey a central limit theorem, we argue using a von Mises expansion that the IJ covariance is inconsistent, but can remain a good approximation to the limiting frequentist variance. We demonstrate the accuracy and computational benefits of the IJ covariance estimates with simulated and real-world experiments.

==> simple_examples/conditioning.R <==
#########################################################################
# Draw multivariate normal data in order to attempt to demonstrate
# behavior of the IJ and bootstrap.


library(ggplot2)
library(tidyverse)
library(lme4)

library(rstan)
library(rstansensitivity)

library(bayesijlib)
library(rstanijlib)

#############

rstan_options(auto_write=TRUE)

repo_dir <- "/home/rgiordan/Documents/git_repos/InfinitesimalJackknifeWorkbench/"
base_dir <- file.path(repo_dir, "writing/bayes/simple_examples")


# Note: this is paired data, which is not precisely what the empirical
# distribution is approximating!
# GeneratePairedData <- function(num_pairs, mu, z_var, eps_var, z=NULL) {
#     if (is.null(z)) {
#         z <- rnorm(num_pairs, mean=mu, sd=sqrt(z_var))
#     }
#     y1 <- rnorm(num_pairs, mean=0, sd=sqrt(eps_var)) + z
#     y2 <- rnorm(num_pairs, mean=0, sd=sqrt(eps_var)) + z
#     g <- c(1:num_pairs, 1:num_pairs)
#     return(data.frame(z=c(z, z), y=c(y1, y2), g=factor(g)))
# }


GenerateData <- function(num_obs, num_g, mu, z_var, eps_var, g=NULL, z=NULL) {
    if (is.null(z)) {
        z <- rnorm(num_g, mean=0, sd=sqrt(z_var))
    }
    if (is.null(g)) {
        g <- sample.int(num_g, num_obs, replace=TRUE)
    }
    stopifnot(length(z) == num_g)
    stopifnot(max(g) <= num_g)
    stopifnot(min(g) >= 1)
    y <- rnorm(num_obs, mean=0, sd=sqrt(eps_var)) + z[g] + mu
    return(data.frame(y=y, z=z[g], g=g))
}


# Closed form for the posterior when the data occurs in pairs.  See marginalization.lyx.
GetEMuPairedPost <- function(y, eps_var, z_var, mu_var) {
    n <- length(y) / 2
    return(sum(y) * mu_var / (2 * n * mu_var + 2 * z_var + eps_var))    
}


# Closed form for the posterior when the data occurs in generic combinations.  See marginalization.lyx.
GetEMuRegressionForm <- function(y, g, eps_var, z_var, mu_var) {
    mu_info <- 1 / mu_var
    z_info <- 1 / z_var
    eps_info <- 1 / eps_var
    
    num_obs <- length(y)
    stopifnot(num_obs == length(g))
    
    # Get the design matrices
    form_str <- "y ~ 1 + (1|g)"
    zt_mat <- form_str %>% formula() %>% findbars() %>% mkReTrms(data.frame(y=y, g=g)) %>% `$`("Zt")
    # Old way and sanity check:
    # lmer_fit <- lmer(formula(form_str), data.frame(y=y, g=g))
    # z_mat <- getME(lmer_fit, "Z")
    # all(z_mat == t(zt_mat))
    z_mat <- t(zt_mat)
    r_mat <- cbind(Matrix(1, num_obs), z_mat)
    num_z <- dim(z_mat)[2]
    
    prior_info_mat <-
        rbind(cbind(mu_info,               matrix(0, 1, num_z)),
              cbind(matrix(0, num_z, 1),   diag(num_z) * z_info))
    
    e_post  <- solve(
        eps_info * t(r_mat) %*% r_mat + prior_info_mat,
        eps_info * t(r_mat) %*% y)
    
    e_mu <- e_post[1]
    e_z <- e_post[2:nrow(e_post)]
    
    return(list(e_mu=e_mu, e_z=e_z))    
}


FitPosterior <- function(df, w=NULL, iter=2000, chains=4, num_cores=4) {
    model_ij <- stan_model(file.path(base_dir, "conditioning_model.stan"))
    
    lp_var <- "lp_"
    keep_pars <- "mu"
    
    stan_data <- list(
        y=df$y,
        N=nrow(df),
        g=as.integer(df$g),
        y_var=eps_var,
        z_var=z_var,
        mu_var=mu_var)
    stan_data$G <- max(stan_data$g)
    
    if (is.null(w)) {
        stan_data$w_ <- rep(1, stan_data$N)
    } else {
        stopifnot(length(w) == stan_data$N)
        stan_data$w_ <- w
    }
    
    options(mc.cores = num_cores)
    stan_args <- list(iter=iter, chains=chains)
    ij_fit_time <- Sys.time()
    modelfit_ij <- do.call(sampling, c(list(object = model_ij, 
                                            data = stan_data), stan_args))
    ij_fit_time <- Sys.time() - ij_fit_time
    cat("IJ fit time: ", ij_fit_time, "\n")
    fit_time <- Sys.time()
    
    lp_draws <- OrderedExtract(modelfit_ij, lp_var)
    par_draws <- OrderedExtract(modelfit_ij, keep_pars)

    return(list(lp_draws=lp_draws, par_draws=par_draws, modelfit_ij=modelfit_ij))    
}

# These fairly large numbers give reasonable results
obs_per_g <- 10
num_g <- 300
num_obs <- obs_per_g * num_g

mu_var <- 20; mu_info <- 1 / mu_var
z_var <- 1.2; z_info <- 1 / z_var
eps_var <- 1.8; eps_info <- 1 / eps_var
mu <- 5.

set.seed(52)
base_z <- rnorm(num_g, mean=0, sd=sqrt(z_var))
df_base <- GenerateData(num_obs=num_obs, num_g=num_g, z=base_z, mu=mu, z_var=z_var, eps_var=eps_var)
df_base %>% arrange(g) %>% head(20)

base_fit <- FitPosterior(df_base)
ij_cov <- ComputeIJCovariance(base_fit$lp_draws, base_fit$par_draws)[1, 1]
bayes_cov <- num_obs * cov(base_fit$par_draws, base_fit$par_draws)[1, 1]

# The two fits should be identical and very close to MCMC
GetEMuRegressionForm(y=df_base$y, g=df_base$g, eps_var=eps_var, z_var=z_var, mu_var=mu_var)$e_mu
#GetEMuPairedPost(df_base$y, eps_var=eps_var, z_var=z_var, mu_var=mu_var)
mean(base_fit$par_draws)

ij_cov
bayes_cov

####################################
# Simulations and bootstrap.

# Simulations
num_sims <- 300


# Simulate with fixed z and g
mu_fixedg_means <- c()
pb <- txtProgressBar(min=1, max=num_sims, style=3)
for (sim in 1:num_sims) {
    setTxtProgressBar(pb, sim)
    df_sim <- GenerateData(
        num_obs=num_obs,
        num_g=num_g,
        z=base_z,
        g=df_base$g,
        mu=mu,
        z_var=z_var,
        eps_var=eps_var)
    e_mu <- GetEMuRegressionForm(
        y=df_sim$y,
        g=df_sim$g,
        eps_var=eps_var,
        z_var=z_var,
        mu_var=mu_var)$e_mu
    mu_fixedg_means <- c(mu_fixedg_means, e_mu)
}
close(pb)

# Simulate with fixed z
mu_means <- c()
pb <- txtProgressBar(min=1, max=num_sims, style=3)
for (sim in 1:num_sims) {
    setTxtProgressBar(pb, sim)
    df_sim <- GenerateData(
        num_obs=num_obs,
        num_g=num_g,
        z=base_z,
        mu=mu,
        z_var=z_var,
        eps_var=eps_var)
    e_mu <- GetEMuRegressionForm(
        y=df_sim$y,
        g=df_sim$g,
        eps_var=eps_var,
        z_var=z_var,
        mu_var=mu_var)$e_mu
    mu_means <- c(mu_means, e_mu)
}
close(pb)


# Simulate with random z
mu_marginal_means <- c()
pb <- txtProgressBar(min=1, max=num_sims, style=3)
for (sim in 1:num_sims) {
    setTxtProgressBar(pb, sim)
    df_sim <- GenerateData(
        num_obs=num_obs,
        num_g=num_g, 
        mu=mu, 
        z_var=z_var, 
        eps_var=eps_var)
    e_mu <- GetEMuRegressionForm(
        y=df_sim$y,
        g=df_sim$g,
        eps_var=eps_var,
        z_var=z_var,
        mu_var=mu_var)$e_mu
    mu_marginal_means <- c(mu_marginal_means, e_mu)
}
close(pb)

# Bootstraps
num_boots <- 300

# Bootstrap with fixed z
mu_boots <- c()
pb <- txtProgressBar(min=1, max=num_boots, style=3)
for (boot in 1:num_boots) {
    boot_inds <- sample.int(num_obs, num_obs, replace=TRUE)
    setTxtProgressBar(pb, boot)
    mu_boots <- c(
        mu_boots,
        GetEMuRegressionForm(
            y=df_base$y[boot_inds],
            g=df_base$g[boot_inds],
            eps_var=eps_var,
            z_var=z_var,
            mu_var=mu_var)$e_mu)
}
close(pb)


# Bootstrap with random z
mu_marginal_boots <- c()
pb <- txtProgressBar(min=1, max=num_boots, style=3)
for (boot in 1:num_boots) {
    setTxtProgressBar(pb, boot)
    num_actual_g <- length(unique(df_base$g))
    boot_w <- rmultinom(1, num_actual_g, rep(1 / num_actual_g, num_actual_g))[, 1]
    df_boot <- BootstrapByExchangableColumn(df_base, df_base$g, boot_w)
    mu_marginal_boots <- c(
        mu_marginal_boots,
        GetEMuRegressionForm(
            y=df_boot$y,
            g=df_boot$g,
            eps_var=eps_var,
            z_var=z_var,
            mu_var=mu_var)$e_mu)
}
close(pb)


cat("\n\n\n")

cat("\nTruth\n")
num_obs * var(mu_fixedg_means)
num_obs * var(mu_means)
num_obs * var(mu_marginal_means)


cat("\nConditional estimates\n")
ij_cov
num_obs * var(mu_boots)


cat("\nUnconditional estimates\n")
num_obs * var(mu_marginal_boots)
bayes_cov



# SEs

ij_se_env <- ComputeIJStandardErrors(base_fit$lp_draws, base_fit$par_draws, num_blocks=200, num_draws=200)
ij_freq_se <- ComputeIJFrequentistSe(base_fit$lp_draws, base_fit$par_draws)[1, 1]
ij_cov_se <- ij_se_env$ij_cov_se[1, 1]

ij_cov_se





#################

FitMarginalPosterior <- function(df) {
    model_marginal <- stan_model(file.path(base_dir, "conditioning_marginal_model.stan"))
    
    num_cores <- 4
    lp_var <- "lp_"
    keep_pars <- "mu"
    
    y_mat <- cbind(df$y[1:num_pairs], df$y[num_pairs + (1:num_pairs)])
    stan_marginal_data <- list(
        y=y_mat,
        N=nrow(y_mat),
        y_var=eps_var,
        z_var=z_var,
        mu_var=mu_var)
    stan_marginal_data$w_ <- rep(1, stan_marginal_data$N)
    
    stan_args <- list(iter=2000, chains=4)
    options(mc.cores = num_cores)
    ij_fit_time <- Sys.time()
    modelfit_marginal <- do.call(
        sampling, c(list(object=model_marginal, data=stan_marginal_data), stan_args))
    ij_fit_time <- Sys.time() - ij_fit_time
    cat("IJ fit time: ", ij_fit_time, "\n")
    fit_time <- Sys.time()
    
    
    modelfit_marginal_summary <- summary(modelfit_marginal, pars = keep_pars)$summary
    modelfit_marginal_summary
    modelfit_ij_summary
    
    lp_draws <- OrderedExtract(modelfit_marginal, lp_var)
    par_draws <- OrderedExtract(modelfit_marginal, keep_pars)
    
    ij_cov <- ComputeIJCovariance(lp_draws, par_draws)
    bayes_cov <- num_pairs * cov(par_draws, par_draws)
}



###################
# Old


boot_inds <- sample.int(num_obs, num_obs, replace=TRUE)
df_boot <- df_base[boot_inds, ]
table(df_boot$g)
GetEMuRegressionForm(y=df_boot$y, g=df_boot$g, eps_var=eps_var, z_var=z_var, mu_var=mu_var)$e_mu

# Closed form matches exactly:
GetEMuRegressionForm(y=df_base$y, g=df_base$g, eps_var=eps_var, z_var=z_var, mu_var=mu_var)$e_mu
GetEMuPairedPost(df_base$y, eps_var=eps_var, z_var=z_var, mu_var=mu_var)




#########
write("badger", "/tmp/foo")
system("cat /tmp/foo")

write("hamster", "/tmp/foo")
system("cat /tmp/foo")



